Patient stratification in multi-arm trials: a two-stage procedure with Bayesian profile regression

Precision medicine is an emerging field that takes into account individual heterogeneity to inform better clinical practice. In clinical trials, the evaluation of treatment effect heterogeneity is an important component, and recently, many statistical methods have been proposed for stratifying patients into different subgroups based on such heterogeneity. However, the majority of existing methods developed for this purpose focus on the case with a dichotomous treatment and are not directly applicable to multi-arm trials. In this paper, we consider the problem of patient stratification in multi-arm trial settings and propose a two-stage procedure within the Bayesian nonparametric framework. Specifically, we first use Bayesian additive regression trees (BART) to predict potential outcomes (treatment responses) under different treatment options for each patient, and then we leverage Bayesian profile regression to cluster patients into subgroups according to their baseline characteristics and predicted potential outcomes. We further embed a variable selection procedure into our proposed framework to identify the patient characteristics that actively "drive" the clustering structure. We conduct simulation studies to examine the performance of our proposed method and demonstrate the method by applying it to a UK-based multi-arm blood donation trial, wherein our method uncovers five clinically meaningful donor subgroups.

==> code.R <==
library(BART)
library(PReMiuMar)
library(mclust)
library(mcclust)
library(infotheo)
library(dplyr)
library(aricode)

# step 1: predict potential outcomes using BART 

# set the number of iterations in BART
nburnin <- 1000
npost <- 5000 

# data: training data
# data.test: testing data
# first column: treatment A
# second column: outcome Y
# third to last columns: covariates X
model <- wbart(data[,-2],data[,2],data.test,nskip=nburnin,
               ndpost=npost)

# predicted potential outcomes (posterior mean)
yhat.1 <- model$yhat.test.mean[1:n]
yhat.2 <- model$yhat.test.mean[n+(1:n)]
yhat.3 <- model$yhat.test.mean[2*n+(1:n)]

dat <- data.frame(cbind(cov.all,yhat.1,yhat.2,yhat.3))

# step 2: profile regression for clustering

# names of covariates
cov.names <- c("x1","x2","x3")

# run profile regression model
runInfoObj <- profRegr(yModel="MVN",xModel="Normal",nSweeps=1000,  
                       nBurn=1000,data=dat,covNames=cov.names,
                       outcome=c("yhat.1","yhat.2","yhat.3"))

# calculate the dissimilarity matrix
dissimObj <- calcDissimilarityMatrix(runInfoObj)

# calculate the optimal clustering
clusObj <- calcOptimalClustering(dissimObj)

# clustering allocation of the optimal partition
clust.nolim <- clusObj$clustering

# number of clusters in the optimal clustering
numclust <- clusObj$nClusters

# calculate adjusted rand index
# Z is the true clustering (ground truth)
ari <- adjustedRandIndex(clust.nolim,Z)

# calculate homogeneity and completeness
homo <- v.measure(Z,clust.nolim)[1]
complete <- v.measure(Z,clust.nolim)[2]
# calculate average risks and profiles
riskProfileObj <- calcAvgRiskAndProfile(clusObj)

# plot covariate and outcome profiles
clusterOrderObj <- plotRiskProfile(riskProfileObj,"profile.png")
